Why flattening the P-value histogram works: a theory of the standard-deviation optimization in tensor-decomposition-based unsupervised feature extraction

Background: Tensor-decomposition-based unsupervised feature extraction (TD-based UFE) selects genes by attributing P-values to the components of a gene singular vector under a null normal distribution. The standard deviation sigma of this distribution is unknown and is chosen so that the histogram of the P-values of the genes that are not selected becomes as flat as possible. This heuristic has worked well in practice but has had no theoretical justification. Results: We prove, for a model of signal, mean expression and noise, that the higher-order singular value decomposition has a component that reproduces the experimental design, that the components of its gene singular vector belonging to background genes are approximately normal with standard deviation sigma_0 = sqrt(d)/s, where d is the noise variance and s the singular value, and that signal genes separate from the background even when they form a positive fraction of all genes. We derive the limit of the objective function of the flattening and prove, by a computer-assisted argument based on interval arithmetic, that for 100 histogram bins, Benjamini-Hochberg level 0.01 and every fraction of background genes between 0.1 and 0.99, the limit has a unique minimizer within 1.1% of sigma_0. We formalize the practice of taking the valley to the right of the peak of the objective as a maximum-drop rule and prove that the resulting estimator is consistent up to this bounded bias. Conclusions: Flattening the P-value histogram estimates the noise level of the background genes, with a small and bounded systematic bias, provided that the signals are strong enough to be detected individually and that the noise variances of background genes are nearly equal.

==> anc/A.csv <==
0.10000,0.11000,3194,+N-U+,max:0.410000-0.418145;min:0.995516-0.996011
0.11000,0.12000,3200,+N-U+,max:0.410000-0.418203;min:0.995194-0.995681
0.12000,0.13000,3206,+N-U+,max:0.409687-0.417920;min:0.994889-0.995408
0.13000,0.14000,3212,+N-U+,max:0.409375-0.417637;min:0.994586-0.995064
0.14000,0.15000,3216,+N-U+,max:0.409062-0.417354;min:0.994318-0.994764
0.15000,0.16000,3222,+N-U+,max:0.408906-0.419980;min:0.994050-0.994471
0.16000,0.17000,3230,+N-U+,max:0.408594-0.419707;min:0.993748-0.994195
0.17000,0.18000,3236,+N-U+,max:0.408594-0.419785;min:0.993480-0.993963
0.18000,0.19000,3242,+N-U+,max:0.408438-0.419648;min:0.993241-0.993670
0.19000,0.20000,3250,+N-U+,max:0.408125-0.419375;min:0.992969-0.993379
0.20000,0.21000,3254,+N-U+,max:0.407969-0.419238;min:0.992733-0.993125
0.21000,0.22000,3262,+N-U+,max:0.407813-0.419102;min:0.992465-0.992885
0.22000,0.23000,3268,+N-U+,max:0.407969-0.419316;min:0.992274-0.992679
0.23000,0.24000,3274,+N-U+,max:0.410654-0.419180;min:0.992052-0.992431
0.24000,0.25000,3282,+N-U+,max:0.410503-0.419043;min:0.991816-0.992216
0.25000,0.26000,3288,+N-U+,max:0.410352-0.418906;min:0.991622-0.991985
0.26000,0.27000,3294,+N-U+,max:0.410200-0.418770;min:0.991417-0.991816
0.27000,0.28000,3300,+N-U+,max:0.410049-0.419277;min:0.991228-0.991572
0.28000,0.29000,3310,+N-U+,max:0.410907-0.419277;min:0.991040-0.991396
0.29000,0.30000,3318,+N-U+,max:0.410582-0.421703;min:0.990876-0.991203
0.30000,0.31000,3330,+N-U+,max:0.411257-0.420846;min:0.990698-0.991029
0.31000,0.32000,3352,+N-U+,max:0.411811-0.421268;min:0.990557-0.990873
0.32000,0.33000,3370,+N-U+,max:0.410780-0.421559;min:0.990402-0.990713
0.33000,0.34000,3394,+N-U+,max:0.411354-0.421980;min:0.990271-0.990566
0.34000,0.35000,3412,+N-U+,max:0.411929-0.422402;min:0.990135-0.990422
0.35000,0.36000,3436,+N-U+,max:0.412653-0.422955;min:0.990014-0.990293
0.36000,0.37000,3454,+N-U+,max:0.413227-0.423377;min:0.989886-0.990173
0.37000,0.38000,3474,+N-U+,max:0.410469-0.423799;min:0.989766-0.990053
0.38000,0.39000,3494,+N-U+,max:0.411562-0.424715;min:0.989688-0.989956
0.39000,0.40000,3512,+N-U+,max:0.412187-0.425137;min:0.989578-0.989862
0.40000,0.41000,3530,+N-U+,max:0.413281-0.426053;min:0.989541-0.989768
0.41000,0.42000,3550,+N-U+,max:0.414375-0.424062;min:0.989419-0.989711
0.42000,0.43000,3554,+N-U+,max:0.415469-0.425020;min:0.989414-0.989688
0.43000,0.44000,3560,+N-U+,max:0.415080-0.427012;min:0.989332-0.989592
0.44000,0.45000,3570,+N-U+,max:0.416501-0.425358;min:0.989332-0.989563
0.45000,0.46000,3578,+N-U+,max:0.413738-0.429252;min:0.989279-0.989487
0.46000,0.47000,3586,+N-U+,max:0.415201-0.426713;min:0.989279-0.989487
0.47000,0.48000,3598,+N-U+,max:0.416664-0.428052;min:0.989261-0.989418
0.48000,0.49000,3604,+N-U+,max:0.418127-0.427889;min:0.989261-0.989418
0.49000,0.50000,3612,+N-U+,max:0.418732-0.429577;min:0.989236-0.989414
0.50000,0.51000,3620,+N-U+,max:0.419697-0.430495;min:0.989236-0.989414
0.51000,0.52000,3630,+N-U+,max:0.420692-0.430379;min:0.989248-0.989446
0.52000,0.53000,3630,+N-U+,max:0.420846-0.431780;min:0.989297-0.989462
0.53000,0.54000,3634,+N-U+,max:0.421350-0.432808;min:0.989321-0.989515
0.54000,0.55000,3638,+N-U+,max:0.420203-0.433460;min:0.989370-0.989580
0.55000,0.56000,3640,+N-U+,max:0.421275-0.432879;min:0.989396-0.989638
0.56000,0.57000,3644,+N-U+,max:0.422078-0.433656;min:0.989473-0.989679
0.57000,0.58000,3654,+N-U+,max:0.422611-0.436155;min:0.989540-0.989777
0.58000,0.59000,3656,+N-U+,max:0.425254-0.436598;min:0.989627-0.989864
0.59000,0.60000,3662,+N-U+,max:0.426139-0.437445;min:0.989718-0.989949
0.60000,0.61000,3664,+N-U+,max:0.427222-0.437963;min:0.989811-0.990031
0.61000,0.62000,3668,+N-U+,max:0.428643-0.438116;min:0.989917-0.990156
0.62000,0.63000,3670,+N-U+,max:0.429608-0.439038;min:0.990001-0.990266
0.63000,0.64000,3674,+N-U+,max:0.430204-0.440997;min:0.990156-0.990396
0.64000,0.65000,3676,+N-U+,max:0.430884-0.441579;min:0.990263-0.990543
0.65000,0.66000,3676,+N-U+,max:0.431850-0.442495;min:0.990391-0.990672
0.66000,0.67000,3680,+N-U+,max:0.432615-0.443149;min:0.990564-0.990828
0.67000,0.68000,3684,+N-U+,max:0.434450-0.444872;min:0.990713-0.991011
0.68000,0.69000,3688,+N-U+,max:0.435410-0.445782;min:0.990874-0.991172
0.69000,0.70000,3700,+N-U+,max:0.435707-0.446925;min:0.991056-0.991348
0.70000,0.71000,3722,+N-U+,max:0.437523-0.447524;min:0.991235-0.991530
0.71000,0.72000,3744,+N-U+,max:0.438320-0.448832;min:0.991401-0.991743
0.72000,0.73000,3764,+N-U+,max:0.437027-0.449514;min:0.991621-0.991918
0.73000,0.74000,3788,+N-U+,max:0.438738-0.450919;min:0.991821-0.992149
0.74000,0.75000,3812,+N-U+,max:0.440713-0.452653;min:0.992046-0.992347
0.75000,0.76000,3840,+N-U+,max:0.442103-0.453906;min:0.992261-0.992580
0.76000,0.77000,3870,+N-U+,max:0.442913-0.454571;min:0.992497-0.992811
0.77000,0.78000,3904,+N-U+,max:0.443988-0.455566;min:0.992723-0.993051
0.78000,0.79000,3938,+N-U+,max:0.445063-0.456560;min:0.992954-0.993301
0.79000,0.80000,3982,+N-U+,max:0.446228-0.457629;min:0.993214-0.993571
0.80000,0.81000,4096,+N-U+,max:0.446957-0.459843;min:0.993480-0.993826
0.81000,0.82000,4230,+N-U+,max:0.448439-0.461152;min:0.993746-0.994097
0.82000,0.83000,4414,+N-U+,max:0.449984-0.463694;min:0.994014-0.994350
0.83000,0.84000,4810,+N-U+,max:0.453022-0.463687;min:0.994282-0.994640
0.84000,0.84500,2734,+N-U+,max:0.456875-0.462441;min:0.994592-0.994775
0.84500,0.85000,2732,+N-U+,max:0.457500-0.463008;min:0.994738-0.994916
0.85000,0.85500,2726,+N-U+,max:0.458125-0.463574;min:0.994887-0.995072
0.85500,0.86000,2726,+N-U+,max:0.458750-0.464141;min:0.995040-0.995214
0.86000,0.86500,2724,+N-U+,max:0.459688-0.464990;min:0.995185-0.995366
0.86500,0.87000,2718,+N-U+,max:0.460313-0.467305;min:0.995342-0.995523
0.87000,0.87500,2716,+N-U+,max:0.461563-0.466807;min:0.995492-0.995668
0.87500,0.88000,2716,+N-U+,max:0.462500-0.467656;min:0.995648-0.995824
0.88000,0.88500,2718,+N-U+,max:0.462373-0.468506;min:0.995802-0.995982
0.88500,0.89000,2718,+N-U+,max:0.463329-0.469355;min:0.995962-0.996142
0.89000,0.89500,2718,+N-U+,max:0.464285-0.470205;min:0.996113-0.996301
0.89500,0.90000,2712,+N-U+,max:0.465607-0.471196;min:0.996277-0.996464
0.90000,0.90250,2614,+N-U+,max:0.467959-0.470920;min:0.996446-0.996542
0.90250,0.90500,2614,+N-U+,max:0.467711-0.471505;min:0.996527-0.996623
0.90500,0.90750,2614,+N-U+,max:0.468750-0.472203;min:0.996611-0.996705
0.90750,0.91000,2614,+N-U+,max:0.468961-0.472755;min:0.996693-0.996788
0.91000,0.91250,2612,+N-U+,max:0.469837-0.472755;min:0.996777-0.996875
0.91250,0.91500,2598,+N-U+,max:0.469602-0.473339;min:0.996862-0.996957
0.91500,0.91750,2568,+N-U+,max:0.470242-0.473924;min:0.996945-0.997037
0.91750,0.92000,2548,+N-U+,max:0.471250-0.474602;min:0.997030-0.997121
0.92000,0.92250,2536,+N-U+,max:0.471492-0.475174;min:0.997114-0.997208
0.92250,0.92500,2526,+N-U+,max:0.472132-0.475758;min:0.997197-0.997291
0.92500,0.92750,2518,+N-U+,max:0.472772-0.476342;min:0.997284-0.997378
0.92750,0.93000,2510,+N-U+,max:0.473596-0.477000;min:0.997369-0.997465
0.93000,0.93250,2502,+N-U+,max:0.474224-0.477574;min:0.997452-0.997549
0.93250,0.93500,2496,+N-U+,max:0.474663-0.478177;min:0.997540-0.997636
0.93500,0.93750,2490,+N-U+,max:0.475303-0.478761;min:0.997628-0.997723
0.93750,0.94000,2486,+N-U+,max:0.475943-0.479346;min:0.997715-0.997811
0.94000,0.94250,2480,+N-U+,max:0.476641-0.479688;min:0.997799-0.997896
0.94250,0.94500,2474,+N-U+,max:0.477301-0.480297;min:0.997888-0.997985
0.94500,0.94750,2470,+N-U+,max:0.477961-0.481201;min:0.997976-0.998073
0.94750,0.95000,2470,+N-U+,max:0.478305-0.482156;min:0.998065-0.998160
0.95000,0.95250,2468,+N-U+,max:0.478980-0.482766;min:0.998153-0.998250
0.95250,0.95500,2468,+N-U+,max:0.479893-0.483711;min:0.998242-0.998338
0.95500,0.95750,2468,+N-U+,max:0.480253-0.484016;min:0.998333-0.998427
0.95750,0.96000,2468,+N-U+,max:0.481480-0.485266;min:0.998418-0.998521
0.96000,0.96250,2470,+N-U+,max:0.482156-0.485875;min:0.998510-0.998607
0.96250,0.96500,2472,+N-U+,max:0.483068-0.486820;min:0.998601-0.998700
0.96500,0.96750,2474,+N-U+,max:0.483744-0.487430;min:0.998692-0.998789
0.96750,0.97000,2480,+N-U+,max:0.484656-0.488375;min:0.998783-0.998882
0.97000,0.97250,2482,+N-U+,max:0.485469-0.489625;min:0.998872-0.998972
0.97250,0.97500,2492,+N-U+,max:0.486719-0.490875;min:0.998964-0.999063
0.97500,0.97750,2498,+N-U+,max:0.487627-0.491820;min:0.999058-0.999156
0.97750,0.98000,2514,+N-U+,max:0.487773-0.493070;min:0.999151-0.999248
0.98000,0.98250,2538,+N-U+,max:0.489023-0.494320;min:0.999242-0.999342
0.98250,0.98500,2568,+N-U+,max:0.490594-0.495169;min:0.999337-0.999433
0.98500,0.98750,2572,+N-U+,max:0.491869-0.496539;min:0.999429-0.999529
0.98750,0.99000,2572,+N-U+,max:0.493444-0.498472;min:0.999524-0.999623


==> anc/B.csv <==
0.10000,0.11000,1390,U+,
0.11000,0.12000,1392,U+,
0.12000,0.13000,1392,U+,
0.13000,0.14000,1394,U+,
0.14000,0.15000,1394,U+,
0.15000,0.16000,1396,U+,
0.16000,0.17000,1396,U+,
0.17000,0.18000,1398,U+,
0.18000,0.19000,1398,U+,
0.19000,0.20000,1400,U+,
0.20000,0.21000,1400,U+,
0.21000,0.22000,1402,U+,
0.22000,0.23000,1402,U+,
0.23000,0.24000,1404,U+,
0.24000,0.25000,1404,U+,
0.25000,0.26000,1406,U+,
0.26000,0.27000,1406,U+,
0.27000,0.28000,1408,U+,
0.28000,0.29000,1408,U+,
0.29000,0.30000,1410,U+,
0.30000,0.31000,1410,U+,
0.31000,0.32000,1410,U+,
0.32000,0.33000,1412,U+,
0.33000,0.34000,1412,U+,
0.34000,0.35000,1414,U+,
0.35000,0.36000,1414,U+,
0.36000,0.37000,1416,U+,
0.37000,0.38000,1416,U+,
0.38000,0.39000,1416,U+,
0.39000,0.40000,1418,U+,
0.40000,0.41000,1418,U+,
0.41000,0.42000,1420,U+,
0.42000,0.43000,1420,U+,
0.43000,0.44000,1420,U+,
0.44000,0.45000,1422,U+,
0.45000,0.46000,1422,U+,
0.46000,0.47000,1422,U+,
0.47000,0.48000,1424,U+,
0.48000,0.49000,1424,U+,
0.49000,0.50000,1426,U+,
0.50000,0.51000,1426,U+,
0.51000,0.52000,1426,U+,
0.52000,0.53000,1428,U+,
0.53000,0.54000,1428,U+,
0.54000,0.55000,1428,U+,
0.55000,0.56000,1430,U+,
0.56000,0.57000,1430,U+,
0.57000,0.58000,1430,U+,
0.58000,0.59000,1432,U+,
0.59000,0.60000,1432,U+,
0.60000,0.61000,1432,U+,
0.61000,0.62000,1434,U+,
0.62000,0.63000,1434,U+,
0.63000,0.64000,1434,U+,
0.64000,0.65000,1436,U+,
0.65000,0.66000,1436,U+,
0.66000,0.67000,1436,U+,
0.67000,0.68000,1438,U+,
0.68000,0.69000,1438,U+,
0.69000,0.70000,1438,U+,
0.70000,0.71000,1438,U+,
0.71000,0.72000,1440,U+,
0.72000,0.73000,1440,U+,
0.73000,0.74000,1440,U+,
0.74000,0.75000,1442,U+,
0.75000,0.76000,1442,U+,
0.76000,0.77000,1442,U+,
0.77000,0.78000,1444,U+,
0.78000,0.79000,1444,U+,
0.79000,0.80000,1444,U+,
0.80000,0.81000,1444,U+,
0.81000,0.82000,1350,U+,
0.82000,0.83000,1308,U+,
0.83000,0.84000,1286,U+,
0.84000,0.85000,1268,U+,
0.85000,0.86000,1256,U+,
0.86000,0.87000,1242,U+,
0.87000,0.88000,1232,U+,
0.88000,0.89000,1222,U+,
0.89000,0.90000,1214,U+,
0.90000,0.91000,1206,U+,
0.91000,0.92000,1198,U+,
0.92000,0.93000,1192,U+,
0.93000,0.94000,1186,U+,
0.94000,0.95000,1180,U+,
0.95000,0.96000,1174,U+,
0.96000,0.97000,1170,U+,
0.97000,0.98000,1164,U+,
0.98000,0.99000,1160,U+,


==> anc/README.md <==
# Computer-assisted proof: unique minimizer of the limit sigma-optimization objective
Setting: K = 100 bins, BH level alpha = 0.01, pi0 in [0.1, 0.99], tau = sigma/sigma0 in [0.3, 20].
Requires: python-flint (Arb) 0.9, scipy (only for candidate roots; all certificates use Arb balls).

- verify.py : rigorous enclosures (z_k, w* = z(t*), D, D' via dual numbers), single-pi0 run: `python3 verify.py 0.7`
- cont.py   : boxes in (tau, pi0), counts critical points per pi0-box
- runall.py : `python3 runall.py <pi0_start> <pi0_end> [step]`  (the reported run used 0.10-0.55, 0.55-0.77, 0.77-0.99, then 0.98-0.99 with step 0.0025)
- results.log : output of the reported run (each line: pi0 box, enclosure of local max and of the minimum, OK)
- low2.py : certifies D > 0 (no critical point) on tau in [0.05, 0.3]: `python3 low2.py 0.1 0.99 0.01`
- results_low.log : output of that run (89 pi0-boxes, all OK)
- tight.py : final run used for the paper's Appendix tables (structure + tight enclosures of tau_max and tau*):
  `python3 tight.py <pi0_start> <pi0_end> <step> <tau_lo> <tau_hi> <tau_box_width> <out.csv>`
  [0.3,20]: 0.10-0.40, 0.40-0.70, 0.70-0.90 (step 0.01), 0.90-0.99 (step 0.0025), tau box 0.01 -> A.csv
  [0.05,0.3]: 0.10-0.99 step 0.01, tau box 0.005 -> B.csv
- A.csv, B.csv : columns pi0_lo, pi0_hi, number of tau boxes, sign pattern of runs, enclosures of zeros
- finite_N_sim.py : Table (finite N): `python3 finite_N_sim.py <N> <reps> <seed> <pi0>`
- table3_sim.py : Table 3 (all five rows; background SD and mean, KS test, sigma-hat by the maximum-drop rule, sigma_all),
  the restricted search tau <= 1.2 for the second row (`python3 table3_sim.py 1 1.2`), and the comparison of drops
  in the remark on the spurious valley (`python3 table3_sim.py drops`). Output: table3_sim.log. About 2 minutes.
- limit_objective.py : limiting objective (no simulation). Table 5 (numerical tau*, tau_max, approximation),
  Table 7 (finite signal strength, search interval [0.6, 1.5]), Table 8 (signal genes left in the histogram),
  the second/true minimum ratio in the remark on the spurious valley, and the 30% of the first bin removed at tau = 1.
  Output: limit_objective.log. About 1 minute.
- cancel_example.py : the example of the cancellation of signals by the mean expression (N = 4e3, 4e4, 4e5).
  Output: cancel_example.log. A few seconds.

## Supplementary numerical check of Lambda (not part of the rigorous proof)

`lambda_check.py` evaluates the pi0-independent lower bound Lambda(tau) of the
derivative D(tau) (Proposition "lambda" in the paper) for K = 100, alpha = 0.01
on a grid of 5300 points in (1, 20] (300 log-spaced points in (1, 1.1] and
5000 equally spaced points in [1.1, 20]), using ordinary floating-point
arithmetic. Output is in `lambda_check.log`:

- Lambda(tau) > 0 at all grid points;
- min Lambda(tau)/(tau - 1) = 1.8e-4 (at tau = 20);
- S''(1)/2 = 0.0196 and |beta_1'(1)|^2/(1 - alpha) = 0.0056, so Lambda'(1) > 0.

Runtime: a few seconds (`python3 lambda_check.py`). The range (1, 20] is also
covered rigorously by the interval-arithmetic computation (verify.py); this
check is supplementary.


==> anc/cancel_example.log <==
N=4000 L=8.0 <b,v>=0.9918  median|score|: background 0.682  A 0.685  B 7.854
N=40000 L=14.1 <b,v>=0.9975  median|score|: background 0.669  A 0.666  B 14.091
N=400000 L=25.1 <b,v>=0.9992  median|score|: background 0.674  A 0.677  B 25.132


==> anc/cancel_example.py <==
"""Example of the cancellation of signals by the mean expression (Remark 'cancel').
d=1, M=2, e_M=(1,1)/sqrt2, b=(1,-1)/sqrt2. Genes: background (1/2, a=a0=0),
group A (1/4, a=L, a0=L^2), group B (1/4, a=L, a0=0), L = N^(1/4).
Reports <b,v>, and median |s u_i| (score in noise units) for each group.
"""
import numpy as np
eM = np.array([1, 1]) / np.sqrt(2); b = np.array([1, -1]) / np.sqrt(2)
for N in [4000, 40000, 400000]:
    rng = np.random.default_rng(1)
    L = N ** 0.25
    nb, nA = N // 2, N // 4; nB = N - nb - nA
    a = np.r_[np.zeros(nb), np.full(nA, L), np.full(nB, L)]
    a0 = np.r_[np.zeros(nb), np.full(nA, L ** 2), np.zeros(nB)]
    X = np.outer(a0, eM) + np.outer(a, b) + rng.normal(size=(N, 2))
    U, S, Vt = np.linalg.svd(X, full_matrices=False)
    l = int(np.argmax(np.abs(Vt @ b)))
    v = Vt[l] * np.sign(Vt[l] @ b); u = U[:, l] * np.sign(Vt[l] @ b)
    score = S[l] * u
    med = lambda x: np.median(np.abs(x))
    print("N=%d L=%.1f <b,v>=%.4f  median|score|: background %.3f  A %.3f  B %.3f"
          % (N, L, v @ b, med(score[:nb]), med(score[nb:nb + nA]), med(score[nb + nA:])))


==> anc/cont.py <==
import sys,time
from verify import *
def wbox(a,b,p1,p2):
    return wroot(a,arb(p1),p1).union(wroot(b,arb(p2),p2))
def classify2(a,b,p1,p2,need_sign_only=False):
    T=arb(a).union(arb(b)); P=arb(p1).union(arb(p2))
    W=wbox(a,b,p1,p2); Wp=Psi(T,W,P); d=Dfun(T,W,Wp)
    if d>0: return '+'
    if d<0: return '-'
    if need_sign_only: return None
    Wpp=Psi(Du(T,arb(1)),Du(W,Wp),P).b
    dd=Dfun(Du(T,arb(1)),Du(W,Wp),Du(Wp,Wpp)).b
    if dd>0: return 'U'
    if dd<0: return 'N'
    return None
def structure(p1,p2,lo,hi,h0):
    edges=[lo+i*h0 for i in range(int(round((hi-lo)/h0)))]+[hi]
    stack=[(edges[i],edges[i+1]) for i in range(len(edges)-1)][::-1]; out=[]; n=0
    while stack:
        a,b=stack.pop(); n+=1; c=classify2(a,b,p1,p2)
        if c is None:
            if b-a<1e-7: return None,n
            m=(a+b)/2; stack+=[(m,b),(a,m)]
        else: out.append([a,b,c])
    runs=[]
    for a,b,c in out:
        if runs and runs[-1][2]==c: runs[-1][1]=b
        else: runs.append([a,b,c])
    # count critical points: sign at run boundaries
    def sgn_at(t):
        c=classify2(t,t,p1,p2,True)
        return c
    zeros=[]
    for i,(a,b,c) in enumerate(runs):
        if c in 'UN':
            sa=runs[i-1][2] if i>0 and runs[i-1][2] in '+-' else sgn_at(a)
            sb=runs[i+1][2] if i+1<len(runs) and runs[i+1][2] in '+-' else sgn_at(b)
            if sa is None or sb is None: return None,n
            if sa!=sb: zeros.append((a,b,'max' if c=='N' else 'min'))
    return (runs,zeros),n
if __name__=="__main__":
    p_lo,p_hi,dp=float(sys.argv[1]),float(sys.argv[2]),float(sys.argv[3])
    lo=float(sys.argv[4]) if len(sys.argv)>4 else 0.3
    t0=time.time(); p=p_lo; bad=[]; summary=[]
    while p<p_hi-1e-12:
        q=min(p+dp,p_hi); res,n=structure(p,q,lo,20.0,0.01)
        if res is None: bad.append((p,q)); print("FAIL",p,q,flush=True)
        else:
            runs,zeros=res
            summary.append((p,q,[ (round(a,4),round(b,4),k) for a,b,k in zeros]))
            print("pi0 in [%.4f,%.4f]: crit pts"%(p,q),[(round(a,4),round(b,4),k) for a,b,k in zeros],
                  "| first run",runs[0][2],flush=True)
        p=q
    print("time %.1f s, failures:"%(time.time()-t0),bad)


==> anc/finite_N_sim.py <==
import numpy as np, sys, time
from scipy.stats import norm
K=100; alpha=0.01
taus=np.arange(0.30,1.50001,0.0025)
def Lcurve(z):          # z: scores in sigma0 units
    a=np.sort(np.abs(z))[::-1]; N=len(a); k=np.arange(1,N+1)
    out=np.empty(len(taus))
    for j,t in enumerate(taus):
        p=2*norm.sf(a/t)                      # increasing with k
        ok=p<=alpha*k/N; R=(np.max(np.nonzero(ok)[0])+1) if ok.any() else 0
        h,_=np.histogram(p[R:],bins=K,range=(0,1)); out[j]=h.std()/N
    return out
def maxdrop(L):
    # maximize L[s]-L[t], s<=t
    runmax=np.maximum.accumulate(L); d=runmax-L; t=np.argmax(d); return taus[t]
rng=np.random.default_rng(int(sys.argv[3]))
N=int(sys.argv[1]); reps=int(sys.argv[2])
for pi0 in [float(sys.argv[4])]:
    r=[]
    for _ in range(reps):
        n1=int(N*(1-pi0)); z=rng.normal(size=N); z[:n1]+=rng.choice([-1,1],n1)*8
        r.append(maxdrop(Lcurve(z)))
    r=np.array(r); print(N,pi0,reps,"mean %.4f sd %.4f"%(r.mean(),r.std(ddof=1)),flush=True)


==> anc/lambda_check.log <==
grid points: 5300  range: (1, 20]
all Lambda > 0: True
min Lambda/(tau-1) = 0.0001845 at tau = 20
min Lambda = 1.403e-09 at tau = 1
S''(1)/2 = 0.0196,  |beta_1'(1)|^2/(1-alpha) = 0.0056


==> anc/lambda_check.py <==
"""Numerical (non-interval) check that Lambda(tau) > 0 on (1, 20]
for K = 100, alpha = 0.01 (Proposition on the pi0-independent lower bound).

Lambda(tau) = S'(tau)/2 - |beta_1'(tau)| / (1 - alpha) * (1/K - beta_1(tau)),
S(tau) = sum_k (beta_k - 1/K)^2, beta_k = F_tau(k/K) - F_tau((k-1)/K),
F_tau(t) = 2 Phi(-tau z(t)), z(t) = Phi^{-1}(1 - t/2).
This is a supplementary check; Theorem (computer-assisted) covers (1,20] rigorously.
"""
import numpy as np
from scipy.stats import norm

K = 100
alpha = 0.01
edges = np.linspace(0.0, 1.0, K + 1)
z = norm.isf(edges / 2)          # z_0 = inf, ..., z_K = 0

def Lambda(tau):
    with np.errstate(invalid="ignore"):
        F = 2 * norm.sf(tau * z); F[0] = 0.0
        dF = -2 * z * norm.pdf(tau * z); dF[0] = 0.0   # dF_tau/dtau = -2 eta_tau(z)
    beta = np.diff(F)
    dbeta = np.diff(dF)
    Sp_half = np.sum((beta - 1.0 / K) * dbeta)          # S'(tau)/2
    return Sp_half - abs(dbeta[0]) / (1 - alpha) * (1.0 / K - beta[0])

taus = np.r_[1 + np.logspace(-7, -1, 300), np.linspace(1.1, 20, 5000)]
vals = np.array([Lambda(t) for t in taus])
ratio = vals / (taus - 1)
print("grid points:", len(taus), " range: (%.7g, %g]" % (taus.min(), taus.max()))
print("all Lambda > 0:", bool(np.all(vals > 0)))
print("min Lambda/(tau-1) = %.4g at tau = %.4g" % (ratio.min(), taus[np.argmin(ratio)]))
print("min Lambda = %.4g at tau = %.7g" % (vals.min(), taus[np.argmin(vals)]))

# Taylor coefficients at tau = 1
h = lambda x: x * norm.pdf(x)
hz = np.r_[0.0, h(z[1:])]
dh = hz[:-1] - hz[1:]
print("S''(1)/2 = %.4f,  |beta_1'(1)|^2/(1-alpha) = %.4f" % (4 * np.sum(dh ** 2), (2 * h(z[1])) ** 2 / (1 - alpha)))


==> anc/limit_objective.log <==
== Table 5 (perfect separation)
/home/claude/repro/limit_objective.py:49: RuntimeWarning: invalid value encountered in multiply
  def eta1(z): return np.where(np.isinf(z), 0.0, z * norm.pdf(z))
pi0=0.95  approx tau*=0.9981  numerical tau*=0.9980  tau_max=0.481
pi0=0.90  approx tau*=0.9962  numerical tau*=0.9965  tau_max=0.469
pi0=0.80  approx tau*=0.9924  numerical tau*=0.9935  tau_max=0.454
pi0=0.70  approx tau*=0.9885  numerical tau*=0.9915  tau_max=0.442
pi0=0.50  approx tau*=0.9809  numerical tau*=0.9895  tau_max=0.425
== first bin removed at tau=1 (pi0=0.7): E/beta_1 = 0.302
== Table 7 (finite mu; minimizer on [0.6,1.6]; 'fails' = boundary)
mu=3  pi0=0.5,0.7,0.9: ['fails', 'fails', '1.420']   signal not excluded (pi0=0.7): 100%
mu=4  pi0=0.5,0.7,0.9: ['0.855', '0.911', '0.984']   signal not excluded (pi0=0.7): 10.2%
mu=5  pi0=0.5,0.7,0.9: ['1.012', '1.009', '1.009']   signal not excluded (pi0=0.7): 2.27%
mu=6  pi0=0.5,0.7,0.9: ['0.992', '0.993', '0.998']   signal not excluded (pi0=0.7): 0.113%
mu=8  pi0=0.5,0.7,0.9: ['0.989', '0.991', '0.996']   signal not excluded (pi0=0.7): 2.08e-05%
mu=inf  pi0=0.5,0.7,0.9: ['0.989', '0.991', '0.996']   signal not excluded (pi0=0.7): 0%
== Table 8 (pi0=0.7)
mu=4  tau=0.90: 9.6%  tau=0.95: 12.6%  tau=1.00: 16.4%  tau=1.05: 20.9%
mu=5  tau=0.90: 1.0%  tau=0.95: 1.5%  tau=1.00: 2.1%  tau=1.05: 3.0%
== spurious valley (mu=4..6): second local minimum / true minimum
mu=4 pi0=0.5  minima at tau=[0.856]
mu=4 pi0=0.7  minima at tau=[0.91  2.434]  ratio=2.3
mu=4 pi0=0.9  minima at tau=[0.984 1.748]  ratio=2.8
mu=5 pi0=0.5  minima at tau=[1.012]
mu=5 pi0=0.7  minima at tau=[1.008 2.958]  ratio=31.5
mu=5 pi0=0.9  minima at tau=[1.008 2.106]  ratio=25.6
mu=6 pi0=0.5  minima at tau=[0.992]
mu=6 pi0=0.7  minima at tau=[0.994]
mu=6 pi0=0.9  minima at tau=[0.998 2.472]  ratio=154.6


==> anc/limit_objective.py <==
"""Limiting objective of the standard-deviation optimization (K=100, alpha=0.01).

Reproduces
  Table 5 (tab:bias): numerical tau*, tau_max and the approximation (bias eq.)
  Table 7 (tab:finite): minimizer for finite signal strength mu
  Table 8 (tab:leak): fraction of signal genes left in the histogram
  Remark on the spurious valley: ratio of the second minimum to the true minimum
  Remark in Section 6: fraction of the first bin removed by BH at tau = 1
Signal genes have standardized score mu*s + eps (s = +-1, eps ~ N(0,1));
mu = inf means perfect separation.
"""
import numpy as np
from scipy.stats import norm
from scipy.optimize import brentq

K, alpha = 100, 0.01
edges = np.linspace(0, 1, K + 1)
zk = norm.isf(edges / 2)                      # z_0 = inf

def F(tau, t):                                # background P-value cdf
    return 2 * norm.sf(tau * norm.isf(np.asarray(t) / 2))

def G(tau, t, mu):                            # signal P-value cdf
    if np.isinf(mu): return np.ones_like(np.asarray(t, float))
    w = tau * norm.isf(np.asarray(t) / 2)
    return norm.cdf(mu - w) + norm.cdf(-mu - w)

def Gamma(tau, t, pi0, mu):
    return pi0 * F(tau, t) + (1 - pi0) * G(tau, t, mu)

def tstar(tau, pi0, mu):
    g = lambda t: Gamma(tau, t, pi0, mu) - t / alpha
    ts = np.geomspace(1e-12, alpha, 4000)
    v = g(ts); idx = np.where(np.sign(v[:-1]) != np.sign(v[1:]))[0]
    if len(idx) == 0: return 0.0
    i = idx[-1]
    return brentq(g, ts[i], ts[i + 1], xtol=1e-16)

def objective(tau, pi0, mu):
    t = tstar(tau, pi0, mu)
    Gk = Gamma(tau, edges, pi0, mu); Gk[0] = 0.0
    m = np.diff(Gk); m[0] -= Gamma(tau, t, pi0, mu) if t > 0 else 0.0
    return m.std(), t

def leak(tau, pi0, mu):
    t = tstar(tau, pi0, mu)
    return 1 - G(tau, t, mu)

def eta1(z): return np.where(np.isinf(z), 0.0, z * norm.pdf(z))

def bias_approx(pi0):
    t1 = alpha * (1 - pi0) / (1 - alpha * pi0)
    e = eta1(zk)
    return 1 - t1 * e[1] / (2 * np.sum((e[:-1] - e[1:]) ** 2))

def local_extrema(taus, L):
    mins = [i for i in range(1, len(L) - 1) if L[i] < L[i - 1] and L[i] <= L[i + 1]]
    maxs = [i for i in range(1, len(L) - 1) if L[i] > L[i - 1] and L[i] >= L[i + 1]]
    return mins, maxs

if __name__ == "__main__":
    print("== Table 5 (perfect separation)")
    taus = np.arange(0.05, 1.5, 0.0005)
    for pi0 in [0.95, 0.9, 0.8, 0.7, 0.5]:
        L = np.array([objective(t, pi0, np.inf)[0] for t in taus])
        mins, maxs = local_extrema(taus, L)
        tmax = taus[[i for i in maxs if taus[i] < 1][0]]
        tst = taus[[i for i in mins if taus[i] > tmax][0]]
        print("pi0=%.2f  approx tau*=%.4f  numerical tau*=%.4f  tau_max=%.3f" % (pi0, bias_approx(pi0), tst, tmax))

    print("== first bin removed at tau=1 (pi0=0.7): E/beta_1 = %.3f" % (tstar(1.0, 0.7, np.inf) * K))

    print("== Table 7 (finite mu; minimizer on [0.6,1.6]; 'fails' = boundary)")
    taus = np.arange(0.6, 1.6 + 1e-9, 0.001)
    for mu in [3, 4, 5, 6, 8, np.inf]:
        row = []
        for pi0 in [0.5, 0.7, 0.9]:
            L = np.array([objective(t, pi0, mu)[0] for t in taus])
            j = int(np.argmin(L))
            row.append("fails" if j in (0, len(taus) - 1) else "%.3f" % taus[j])
            if pi0 == 0.7: lk = leak(taus[j], pi0, mu)
        print("mu=%s  pi0=0.5,0.7,0.9: %s   signal not excluded (pi0=0.7): %.3g%%" % (mu, row, 100 * lk))

    print("== Table 8 (pi0=0.7)")
    for mu in [4, 5]:
        print("mu=%d  " % mu + "  ".join("tau=%.2f: %.1f%%" % (t, 100 * leak(t, 0.7, mu)) for t in [0.90, 0.95, 1.00, 1.05]))

    print("== spurious valley (mu=4..6): second local minimum / true minimum")
    taus = np.arange(0.6, 3.0, 0.002)
    for mu in [4, 5, 6]:
        for pi0 in [0.5, 0.7, 0.9]:
            L = np.array([objective(t, pi0, mu)[0] for t in taus])
            mins, _ = local_extrema(taus, L)
            if len(mins) >= 2:
                print("mu=%d pi0=%.1f  minima at tau=%s  ratio=%.1f" % (mu, pi0, np.round(taus[mins], 3), L[mins[1]] / L[mins[0]]))
            else:
                print("mu=%d pi0=%.1f  minima at tau=%s" % (mu, pi0, np.round(taus[mins], 3)))


==> anc/low2.py <==
import sys,time
from cont import structure
p=float(sys.argv[1]); pend=float(sys.argv[2]); step=float(sys.argv[3]); t0=time.time(); todo=[]
while p<pend-1e-12:
    q=round(min(p+step,pend),10); todo.append((round(p,10),q)); p=q
while todo:
    p,q=todo.pop(0); res,n=structure(p,q,0.05,0.3,0.005)
    if res is None:
        if q-p<1e-4: print("FAIL",p,q,flush=True); continue
        m=round((p+q)/2,12); todo=[(p,m),(m,q)]+todo; print("split",p,q,flush=True); continue
    runs,zeros=res
    print("[%.5f,%.5f] zeros=%s runs=%s %s"%(p,q,zeros,[r[2] for r in runs],"OK" if not zeros else "ODD"),flush=True)
print("TOTAL %.0fs"%(time.time()-t0))


==> anc/results.log <==
[0.10000,0.11000] [(0.3231, 0.4969, 'max'), (0.86, 1.12, 'min')] OK
[0.11000,0.12000] [(0.3225, 0.4975, 'max'), (0.86, 1.12, 'min')] OK
[0.12000,0.13000] [(0.3219, 0.4975, 'max'), (0.86, 1.12, 'min')] OK
[0.13000,0.14000] [(0.3213, 0.4975, 'max'), (0.86, 1.115, 'min')] OK
[0.14000,0.15000] [(0.3206, 0.4975, 'max'), (0.855, 1.115, 'min')] OK
[0.15000,0.16000] [(0.3203, 0.4975, 'max'), (0.855, 1.115, 'min')] OK
[0.16000,0.17000] [(0.3197, 0.4975, 'max'), (0.855, 1.115, 'min')] OK
[0.17000,0.18000] [(0.3191, 0.4981, 'max'), (0.855, 1.115, 'min')] OK
[0.18000,0.19000] [(0.3187, 0.4981, 'max'), (0.855, 1.115, 'min')] OK
[0.19000,0.20000] [(0.3181, 0.4981, 'max'), (0.855, 1.115, 'min')] OK
[0.20000,0.21000] [(0.3178, 0.4981, 'max'), (0.855, 1.115, 'min')] OK
[0.21000,0.22000] [(0.3175, 0.4981, 'max'), (0.855, 1.115, 'min')] OK
[0.22000,0.23000] [(0.3172, 0.4988, 'max'), (0.855, 1.115, 'min')] OK
[0.23000,0.24000] [(0.3169, 0.4988, 'max'), (0.85, 1.115, 'min')] OK
[0.24000,0.25000] [(0.3166, 0.4988, 'max'), (0.85, 1.115, 'min')] OK
[0.25000,0.26000] [(0.3163, 0.4988, 'max'), (0.85, 1.115, 'min')] OK
[0.26000,0.27000] [(0.3159, 0.4988, 'max'), (0.85, 1.115, 'min')] OK
[0.27000,0.28000] [(0.3156, 0.4988, 'max'), (0.85, 1.115, 'min')] OK
[0.28000,0.29000] [(0.3156, 0.4988, 'max'), (0.85, 1.115, 'min')] OK
[0.29000,0.30000] [(0.3156, 0.4981, 'max'), (0.845, 1.115, 'min')] OK
[0.30000,0.31000] [(0.3153, 0.4969, 'max'), (0.845, 1.11, 'min')] OK
[0.31000,0.32000] [(0.3172, 0.4962, 'max'), (0.845, 1.11, 'min')] OK
[0.32000,0.33000] [(0.3187, 0.4956, 'max'), (0.845, 1.11, 'min')] OK
[0.33000,0.34000] [(0.3206, 0.495, 'max'), (0.845, 1.11, 'min')] OK
[0.34000,0.35000] [(0.3225, 0.4944, 'max'), (0.84, 1.11, 'min')] OK
[0.35000,0.36000] [(0.3247, 0.4938, 'max'), (0.84, 1.11, 'min')] OK
[0.36000,0.37000] [(0.3266, 0.4931, 'max'), (0.84, 1.11, 'min')] OK
[0.37000,0.38000] [(0.3284, 0.4925, 'max'), (0.84, 1.11, 'min')] OK
[0.38000,0.39000] [(0.3306, 0.4925, 'max'), (0.835, 1.11, 'min')] OK
[0.39000,0.40000] [(0.3325, 0.4919, 'max'), (0.835, 1.11, 'min')] OK
[0.40000,0.41000] [(0.3347, 0.4919, 'max'), (0.835, 1.11, 'min')] OK
[0.41000,0.42000] [(0.3369, 0.4919, 'max'), (0.835, 1.11, 'min')] OK
[0.42000,0.43000] [(0.3391, 0.4919, 'max'), (0.83, 1.11, 'min')] OK
[0.43000,0.44000] [(0.3412, 0.4919, 'max'), (0.83, 1.11, 'min')] OK
[0.44000,0.45000] [(0.3434, 0.4925, 'max'), (0.83, 1.11, 'min')] OK
[0.45000,0.46000] [(0.3456, 0.4925, 'max'), (0.825, 1.11, 'min')] OK
[0.46000,0.47000] [(0.3478, 0.4931, 'max'), (0.825, 1.11, 'min')] OK
[0.47000,0.48000] [(0.35, 0.4938, 'max'), (0.825, 1.11, 'min')] OK
[0.48000,0.49000] [(0.3522, 0.4944, 'max'), (0.825, 1.11, 'min')] OK
[0.49000,0.50000] [(0.3544, 0.4956, 'max'), (0.83, 1.11, 'min')] OK
[0.50000,0.51000] [(0.3556, 0.4962, 'max'), (0.83, 1.11, 'min')] OK
[0.51000,0.52000] [(0.3564, 0.4975, 'max'), (0.835, 1.105, 'min')] OK
[0.52000,0.53000] [(0.3572, 0.4988, 'max'), (0.835, 1.105, 'min')] OK
[0.53000,0.54000] [(0.358, 0.5, 'max'), (0.84, 1.105, 'min')] OK
[0.54000,0.55000] [(0.3588, 0.5012, 'max'), (0.84, 1.105, 'min')] OK
[0.55000,0.56000] [(0.3597, 0.5025, 'max'), (0.845, 1.105, 'min')] OK
[0.56000,0.57000] [(0.3606, 0.5031, 'max'), (0.845, 1.105, 'min')] OK
[0.57000,0.58000] [(0.3616, 0.5031, 'max'), (0.85, 1.105, 'min')] OK
[0.58000,0.59000] [(0.3625, 0.5031, 'max'), (0.85, 1.105, 'min')] OK
[0.59000,0.60000] [(0.3636, 0.5037, 'max'), (0.855, 1.105, 'min')] OK
[0.60000,0.61000] [(0.3647, 0.5037, 'max'), (0.855, 1.105, 'min')] OK
[0.61000,0.62000] [(0.3658, 0.5037, 'max'), (0.86, 1.105, 'min')] OK
[0.62000,0.63000] [(0.367, 0.5044, 'max'), (0.86, 1.105, 'min')] OK
[0.63000,0.64000] [(0.3681, 0.5044, 'max'), (0.86, 1.105, 'min')] OK
[0.64000,0.65000] [(0.3694, 0.5044, 'max'), (0.865, 1.105, 'min')] OK
[0.65000,0.66000] [(0.3706, 0.505, 'max'), (0.865, 1.105, 'min')] OK
[0.66000,0.67000] [(0.372, 0.505, 'max'), (0.87, 1.105, 'min')] OK
[0.67000,0.68000] [(0.3734, 0.505, 'max'), (0.87, 1.105, 'min')] OK
[0.68000,0.69000] [(0.3747, 0.5056, 'max'), (0.87, 1.105, 'min')] OK
[0.69000,0.70000] [(0.3772, 0.5056, 'max'), (0.875, 1.105, 'min')] OK
[0.70000,0.71000] [(0.38, 0.5063, 'max'), (0.875, 1.105, 'min')] OK
[0.71000,0.72000] [(0.3828, 0.5063, 'max'), (0.88, 1.105, 'min')] OK
[0.72000,0.73000] [(0.3856, 0.5069, 'max'), (0.88, 1.105, 'min')] OK
[0.73000,0.74000] [(0.3886, 0.5069, 'max'), (0.88, 1.105, 'min')] OK
[0.74000,0.75000] [(0.3916, 0.5075, 'max'), (0.885, 1.105, 'min')] OK
[0.75000,0.76000] [(0.3935, 0.5081, 'max'), (0.885, 1.105, 'min')] OK
[0.76000,0.77000] [(0.3949, 0.5081, 'max'), (0.885, 1.105, 'min')] OK
TOTAL time 145s fails []
[0.77000,0.78000] [(0.3963, 0.5088, 'max'), (0.89, 1.105, 'min')] OK
[0.78000,0.79000] [(0.3977, 0.5094, 'max'), (0.89, 1.105, 'min')] OK
[0.79000,0.80000] [(0.3993, 0.51, 'max'), (0.895, 1.105, 'min')] OK
[0.80000,0.81000] [(0.4033, 0.5106, 'max'), (0.895, 1.1, 'min')] OK
[0.81000,0.82000] [(0.4054, 0.5112, 'max'), (0.895, 1.1, 'min')] OK
[0.82000,0.83000] [(0.4077, 0.5075, 'max'), (0.9, 1.1, 'min')] OK
[0.83000,0.84000] [(0.4103, 0.5041, 'max'), (0.89, 1.1, 'min')] OK
[0.84000,0.84500] [(0.3975, 0.5163, 'max'), (0.85, 1.1, 'min')] OK
[0.84500,0.85000] [(0.3988, 0.5163, 'max'), (0.84, 1.1, 'min')] OK
[0.85000,0.85500] [(0.4, 0.5163, 'max'), (0.83, 1.1, 'min')] OK
[0.85500,0.86000] [(0.4012, 0.5163, 'max'), (0.83, 1.1, 'min')] OK
[0.86000,0.86500] [(0.4031, 0.5163, 'max'), (0.82, 1.1, 'min')] OK
[0.86500,0.87000] [(0.4044, 0.5163, 'max'), (0.82, 1.1, 'min')] OK
[0.87000,0.87500] [(0.4056, 0.5175, 'max'), (0.81, 1.1, 'min')] OK
[0.87500,0.88000] [(0.4075, 0.5175, 'max'), (0.8, 1.1, 'min')] OK
[0.88000,0.88500] [(0.4094, 0.5175, 'max'), (0.8, 1.1, 'min')] OK
[0.88500,0.89000] [(0.4113, 0.5175, 'max'), (0.79, 1.1, 'min')] OK
[0.89000,0.89500] [(0.4131, 0.5175, 'max'), (0.79, 1.1, 'min')] OK
[0.89500,0.90000] [(0.415, 0.5188, 'max'), (0.78, 1.1, 'min')] OK
[0.90000,0.90500] [(0.4175, 0.5188, 'max'), (0.78, 1.1, 'min')] OK
[0.90500,0.91000] [(0.42, 0.52, 'max'), (0.78, 1.1, 'min')] OK
[0.91000,0.91500] [(0.4225, 0.52, 'max'), (0.78, 1.1, 'min')] OK
[0.91500,0.92000] [(0.4256, 0.52, 'max'), (0.79, 1.1, 'min')] OK
[0.92000,0.92500] [(0.4287, 0.5212, 'max'), (0.79, 1.1, 'min')] OK
[0.92500,0.93000] [(0.4325, 0.5225, 'max'), (0.8, 1.1, 'min')] OK
[0.93000,0.93500] [(0.4363, 0.5225, 'max'), (0.8, 1.1, 'min')] OK
[0.93500,0.94000] [(0.4403, 0.5237, 'max'), (0.8, 1.1, 'min')] OK
[0.94000,0.94500] [(0.4416, 0.5131, 'max'), (0.81, 1.1, 'min')] OK
[0.94500,0.95000] [(0.4428, 0.515, 'max'), (0.81, 1.1, 'min')] OK
[0.95000,0.95500] [(0.4441, 0.5163, 'max'), (0.82, 1.1, 'min')] OK
[0.95500,0.96000] [(0.4453, 0.5181, 'max'), (0.82, 1.1, 'min')] OK
[0.96000,0.96500] [(0.4487, 0.52, 'max'), (0.82, 1.1, 'min')] OK
[0.96500,0.97000] [(0.4539, 0.5169, 'max'), (0.83, 1.1, 'min')] OK
[0.97000,0.97500] [(0.4577, 0.5167, 'max'), (0.83, 1.1, 'min')] OK
[0.97500,0.98000] [(0.4611, 0.5172, 'max'), (0.83, 1.1, 'min')] OK
[0.98000,0.98250] [(0.4581, 0.5288, 'max'), (0.84, 1.1, 'min')] OK
[0.98250,0.98500] [(0.4594, 0.5194, 'max'), (0.84, 1.1, 'min')] OK
[0.98500,0.98750] [(0.46, 0.5212, 'max'), (0.84, 1.1, 'min')] OK
[0.98750,0.99000] [(0.4612, 0.5231, 'max'), (0.84, 1.1, 'min')] OK
TOTAL time 27s fails []


==> anc/results_low.log <==
[0.10000,0.11000] zeros=[] runs=['U', '+'] OK
[0.11000,0.12000] zeros=[] runs=['U', '+'] OK
[0.12000,0.13000] zeros=[] runs=['U', '+'] OK
[0.13000,0.14000] zeros=[] runs=['U', '+'] OK
[0.14000,0.15000] zeros=[] runs=['U', '+'] OK
[0.15000,0.16000] zeros=[] runs=['U', '+'] OK
[0.16000,0.17000] zeros=[] runs=['U', '+'] OK
[0.17000,0.18000] zeros=[] runs=['U', '+'] OK
[0.18000,0.19000] zeros=[] runs=['U', '+'] OK
[0.19000,0.20000] zeros=[] runs=['U', '+'] OK
[0.20000,0.21000] zeros=[] runs=['U', '+'] OK
[0.21000,0.22000] zeros=[] runs=['U', '+'] OK
[0.22000,0.23000] zeros=[] runs=['U', '+'] OK
[0.23000,0.24000] zeros=[] runs=['U', '+'] OK
[0.24000,0.25000] zeros=[] runs=['U', '+'] OK
[0.25000,0.26000] zeros=[] runs=['U', '+'] OK
[0.26000,0.27000] zeros=[] runs=['U', '+'] OK
[0.27000,0.28000] zeros=[] runs=['U', '+'] OK
[0.28000,0.29000] zeros=[] runs=['U', '+'] OK
[0.29000,0.30000] zeros=[] runs=['U', '+'] OK
[0.30000,0.31000] zeros=[] runs=['U', '+'] OK
[0.31000,0.32000] zeros=[] runs=['U', '+'] OK
[0.32000,0.33000] zeros=[] runs=['U', '+'] OK
[0.33000,0.34000] zeros=[] runs=['U', '+'] OK
[0.34000,0.35000] zeros=[] runs=['U', '+'] OK
[0.35000,0.36000] zeros=[] runs=['U', '+'] OK
[0.36000,0.37000] zeros=[] runs=['U', '+'] OK
[0.37000,0.38000] zeros=[] runs=['U', '+'] OK
[0.38000,0.39000] zeros=[] runs=['U', '+'] OK
[0.39000,0.40000] zeros=[] runs=['U', '+'] OK
[0.40000,0.41000] zeros=[] runs=['U', '+'] OK
[0.41000,0.42000] zeros=[] runs=['U', '+'] OK
[0.42000,0.43000] zeros=[] runs=['U', '+'] OK
[0.43000,0.44000] zeros=[] runs=['U', '+'] OK
[0.44000,0.45000] zeros=[] runs=['U', '+'] OK
[0.45000,0.46000] zeros=[] runs=['U', '+'] OK
[0.46000,0.47000] zeros=[] runs=['U', '+'] OK
[0.47000,0.48000] zeros=[] runs=['U', '+'] OK
[0.48000,0.49000] zeros=[] runs=['U', '+'] OK
[0.49000,0.50000] zeros=[] runs=['U', '+'] OK
[0.50000,0.51000] zeros=[] runs=['U', '+'] OK
[0.51000,0.52000] zeros=[] runs=['U', '+'] OK
[0.52000,0.53000] zeros=[] runs=['U', '+'] OK
[0.53000,0.54000] zeros=[] runs=['U', '+'] OK
[0.54000,0.55000] zeros=[] runs=['U', '+'] OK
[0.55000,0.56000] zeros=[] runs=['U', '+'] OK
[0.56000,0.57000] zeros=[] runs=['U', '+'] OK
[0.57000,0.58000] zeros=[] runs=['U', '+'] OK
[0.58000,0.59000] zeros=[] runs=['U', '+'] OK
[0.59000,0.60000] zeros=[] runs=['U', '+'] OK
[0.60000,0.61000] zeros=[] runs=['U', '+'] OK
[0.61000,0.62000] zeros=[] runs=['U', '+'] OK
[0.62000,0.63000] zeros=[] runs=['U', '+'] OK
[0.63000,0.64000] zeros=[] runs=['U', '+'] OK
[0.64000,0.65000] zeros=[] runs=['U', '+'] OK
[0.65000,0.66000] zeros=[] runs=['U', '+'] OK
[0.66000,0.67000] zeros=[] runs=['U', '+'] OK
[0.67000,0.68000] zeros=[] runs=['U', '+'] OK
[0.68000,0.69000] zeros=[] runs=['U', '+'] OK
[0.69000,0.70000] zeros=[] runs=['U', '+'] OK
[0.70000,0.71000] zeros=[] runs=['U', '+'] OK
[0.71000,0.72000] zeros=[] runs=['U', '+'] OK
[0.72000,0.73000] zeros=[] runs=['U', '+'] OK
[0.73000,0.74000] zeros=[] runs=['U', '+'] OK
[0.74000,0.75000] zeros=[] runs=['U', '+'] OK
[0.75000,0.76000] zeros=[] runs=['U', '+'] OK
[0.76000,0.77000] zeros=[] runs=['U', '+'] OK
[0.77000,0.78000] zeros=[] runs=['U', '+'] OK
[0.78000,0.79000] zeros=[] runs=['U', '+'] OK
[0.79000,0.80000] zeros=[] runs=['U', '+'] OK
[0.80000,0.81000] zeros=[] runs=['U', '+'] OK
[0.81000,0.82000] zeros=[] runs=['U', '+'] OK
[0.82000,0.83000] zeros=[] runs=['U', '+'] OK
[0.83000,0.84000] zeros=[] runs=['U', '+'] OK
[0.84000,0.85000] zeros=[] runs=['U', '+'] OK
[0.85000,0.86000] zeros=[] runs=['U', '+'] OK
[0.86000,0.87000] zeros=[] runs=['U', '+'] OK
[0.87000,0.88000] zeros=[] runs=['U', '+'] OK
[0.88000,0.89000] zeros=[] runs=['U', '+'] OK
[0.89000,0.90000] zeros=[] runs=['U', '+'] OK
[0.90000,0.91000] zeros=[] runs=['U', '+'] OK
[0.91000,0.92000] zeros=[] runs=['U', '+'] OK
[0.92000,0.93000] zeros=[] runs=['U', '+'] OK
[0.93000,0.94000] zeros=[] runs=['U', '+'] OK
[0.94000,0.95000] zeros=[] runs=['U', '+'] OK
[0.95000,0.96000] zeros=[] runs=['U', '+'] OK
[0.96000,0.97000] zeros=[] runs=['U', '+'] OK
[0.97000,0.98000] zeros=[] runs=['U', '+'] OK
[0.98000,0.99000] zeros=[] runs=['U', '+'] OK
TOTAL 200s


==> anc/runall.py <==
import time
from cont import structure
import sys
STEP=float(sys.argv[3]) if len(sys.argv)>3 else 0.01
t0=time.time(); todo=[]; p=float(sys.argv[1]); PEND=float(sys.argv[2])
while p<PEND-1e-12:
    q=round(min(p+STEP,PEND),10); todo.append((round(p,10),q)); p=q
done=[]; fails=[]
while todo:
    p,q=todo.pop(0)
    res,n=structure(p,q,0.3,20.0,0.01)
    if res is None:
        if q-p<1e-4: fails.append((p,q)); print("FAIL",p,q,flush=True); continue
        m=round((p+q)/2,12); todo=[(p,m),(m,q)]+todo; print("split",p,q,flush=True); continue
    runs,zeros=res
    kinds=[k for *_,k in zeros]
    print("[%.5f,%.5f] %s %s"%(p,q,[(round(a,4),round(b,4),k) for a,b,k in zeros], "OK" if kinds==['max','min'] else "ODD"),flush=True)
print("TOTAL time %.0fs fails %s"%(time.time()-t0,fails),flush=True)


==> anc/table3_sim.log <==
('balanced', 200, 1.0, 'normal') tau<=1.50: SD 1.00  mean 0.0  KS rejected 0/10  sigmahat*s 1.00 (0.93-1.05)  sigma_all*s 7.8
('balanced', 40, 0.5, 'normal') tau<=1.50: SD 1.01  mean 0.0  KS rejected 0/10  sigmahat*s 1.50 (1.50-1.50)  sigma_all*s 2.0
('onedir', 200, 0.5, 'lognormal') tau<=1.50: SD 2.76  mean -2.0  KS rejected 10/10  sigmahat*s 1.49 (1.48-1.50)  sigma_all*s 5.3
('onedir', 200, 0.5, 'normal') tau<=1.50: SD 1.04  mean -2.1  KS rejected 0/10  sigmahat*s 1.33 (1.25-1.41)  sigma_all*s 3.4
('balanced', 200, 0.5, 'lognormal') tau<=1.50: SD 1.00  mean 0.0  KS rejected 0/10  sigmahat*s 0.99 (0.96-1.03)  sigma_all*s 4.0
('balanced', 40, 0.5, 'normal') tau<=1.20: SD 1.01  mean 0.0  KS rejected 0/10  sigmahat*s 0.73 (0.71-0.77)  sigma_all*s 2.0
row 1 (mu~3.2): drop into true valley (tau<=1) mean 1.02e-03; drop beyond second maximum (tau>=1) mean 4.77e-03; ratio 4.7


==> anc/table3_sim.py <==
"""Simulations of Table 3 (tab:sim) and of the max-drop comparison in the
remark on the spurious valley.  N=5000, pi0=0.7, d=1, K=100, alpha=0.01,
10 replicates (seeds 0-9) per setting.  sigma-hat by the maximum-drop rule on
tau in [0.3, TAU_UP] (step 0.005), in units of 1/s (i.e. sigma-hat * s).
Usage: python3 table3_sim.py            -> all five rows
       python3 table3_sim.py 1 1.2      -> row 1 with the search restricted to tau <= 1.2
       python3 table3_sim.py drops      -> drops in row 1 (second row of Table 3)
"""
import sys
import numpy as np
from scipy.stats import norm, kstest
K, alpha = 100, 0.01

def Lcurve(u, s, taus):
    a = np.sort(np.abs(u))[::-1]; N = len(a); k = np.arange(1, N + 1); out = np.empty(len(taus))
    for j, t in enumerate(taus):
        p = 2 * norm.sf(a * s / t); ok = p <= alpha * k / N
        R = (np.max(np.nonzero(ok)[0]) + 1) if ok.any() else 0
        h, _ = np.histogram(p[R:], bins=K, range=(0, 1)); out[j] = h.std() / N
    return out

def maxdrop(L, taus):
    runmax = np.maximum.accumulate(L); return taus[np.argmax(runmax - L)]

def simulate(seed, M, delta, mode, a0kind, N=5000, pi0=0.7):
    rng = np.random.default_rng(seed)
    a0 = np.exp(rng.normal(2, 1, N)) if a0kind == 'lognormal' else rng.normal(8, 1, N)
    b = np.r_[np.ones(M // 2), -np.ones(M // 2)] / np.sqrt(M)
    n1 = int(N * (1 - pi0)); sig = np.zeros(N, bool); sig[:n1] = True
    a = np.zeros(N)
    if mode == 'balanced': a[:n1] = rng.choice([-1, 1], n1) * delta * np.sqrt(M)
    else: a[:n1] = delta * np.sqrt(M) * a0[:n1] / a0.mean()
    X = np.outer(a0, np.ones(M)) + np.outer(a, b) + rng.normal(size=(N, M))
    U, S, Vt = np.linalg.svd(X, full_matrices=False)
    l = np.argmax(np.abs(Vt @ b)); sgn = np.sign(Vt[l] @ b)   # sign fixed by <b, v> > 0
    return sgn * U[:, l], S[l], sig

ROWS = [('balanced', 200, 1.0, 'normal'), ('balanced', 40, 0.5, 'normal'),
        ('onedir', 200, 0.5, 'lognormal'), ('onedir', 200, 0.5, 'normal'),
        ('balanced', 200, 0.5, 'lognormal')]

def row(r, tau_up=1.5):
    taus = np.arange(0.30, tau_up + 1e-9, 0.005); res = []
    for sd in range(10):
        u, s, sig = simulate(sd, r[1], r[2], r[0], r[3])
        z0 = s * u[~sig]
        res.append((z0.std(), z0.mean(), kstest((z0 - z0.mean()) / z0.std(), 'norm').pvalue,
                    maxdrop(Lcurve(u, s, taus), taus), u.std() * s))
    res = np.array(res)
    print(r, "tau<=%.2f: SD %.2f  mean %.1f  KS rejected %d/10  sigmahat*s %.2f (%.2f-%.2f)  sigma_all*s %.1f"
          % (tau_up, res[:, 0].mean(), res[:, 1].mean(), (res[:, 2] < 0.01).sum(),
             res[:, 3].mean(), res[:, 3].min(), res[:, 3].max(), res[:, 4].mean()), flush=True)

def drops():
    taus = np.arange(0.30, 1.5 + 1e-9, 0.005); r = ROWS[1]; d_true = []; d_spur = []
    for sd in range(10):
        u, s, _ = simulate(sd, r[1], r[2], r[0], r[3]); L = Lcurve(u, s, taus)
        lo = taus <= 1.0; Ll = L[lo]; d_true.append(np.max(np.maximum.accumulate(Ll) - Ll))
        hi = taus >= 1.0; Lh = L[hi]; d_spur.append(np.max(np.maximum.accumulate(Lh) - Lh))
    print("row 1 (mu~3.2): drop into true valley (tau<=1) mean %.2e; drop beyond second maximum (tau>=1) mean %.2e; ratio %.1f"
          % (np.mean(d_true), np.mean(d_spur), np.mean(d_spur) / np.mean(d_true)))

if __name__ == "__main__":
    if len(sys.argv) > 1 and sys.argv[1] == 'drops': drops()
    elif len(sys.argv) > 1: row(ROWS[int(sys.argv[1])], float(sys.argv[2]) if len(sys.argv) > 2 else 1.5)
    else:
        for r in ROWS: row(r)


==> anc/tight.py <==
import sys,time
from cont import structure, classify2
def tighten(a,b,kind,p,q,it=40):
    # kind 'max': D>0 left, D<0 right ; 'min': D<0 left, D>0 right
    left,right=('+','-') if kind=='max' else ('-','+')
    lo,hi=a,b
    for _ in range(it):
        done=False
        for fr in (0.5,0.35,0.65,0.25,0.75):
            m=lo+(hi-lo)*fr; c=classify2(m,m,p,q,True)
            if c==left: lo=m; done=True; break
            elif c==right: hi=m; done=True; break
        if not done: break
    return lo,hi
lo_t=float(sys.argv[4]); hi_t=float(sys.argv[5]); h0=float(sys.argv[6])
p=float(sys.argv[1]); pend=float(sys.argv[2]); step=float(sys.argv[3]); out=sys.argv[7]
todo=[]
while p<pend-1e-12:
    q=round(min(p+step,pend),10); todo.append((round(p,10),q)); p=q
f=open(out,'a')
while todo:
    p,q=todo.pop(0); res,n=structure(p,q,lo_t,hi_t,h0)
    if res is None:
        m=round((p+q)/2,12); todo=[(p,m),(m,q)]+todo; continue
    runs,zeros=res
    tz=[]
    for a,b,k in zeros:
        L=[];ns=10
        for j in range(ns):
            pp=p+(q-p)*j/ns; qq=p+(q-p)*(j+1)/ns
            L.append(tighten(a,b,k,pp,qq))
        tz.append((min(x[0] for x in L),max(x[1] for x in L),k))
    line="%.5f,%.5f,%d,%s,%s"%(p,q,n,"".join(r[2] for r in runs),";".join("%s:%.6f-%.6f"%(k,a,b) for a,b,k in tz))
    f.write(line+"\n"); f.flush(); print(line,flush=True)


==> anc/verify.py <==
import sys, time, math
from flint import arb, ctx
from scipy.special import erfc as ferfc
from scipy.optimize import brentq
ctx.prec = 96
K = 100; ALPHA = arb(1)/100; INVK = arb(1)/K
SQ2 = arb(2).sqrt(); ISQ2 = 1/SQ2; C_PHI = 1/(2*arb.pi()).sqrt(); C_ERF = 2/arb.pi().sqrt()

class Du:
    __slots__=("a","b")
    def __init__(s,a,b): s.a=a; s.b=b
    def __add__(s,o): return Du(s.a+o.a,s.b+o.b) if isinstance(o,Du) else Du(s.a+o,s.b)
    __radd__=__add__
    def __sub__(s,o): return Du(s.a-o.a,s.b-o.b) if isinstance(o,Du) else Du(s.a-o,s.b)
    def __rsub__(s,o): return Du(o-s.a,-s.b)
    def __neg__(s): return Du(-s.a,-s.b)
    def __mul__(s,o): return Du(s.a*o.a,s.a*o.b+s.b*o.a) if isinstance(o,Du) else Du(s.a*o,s.b*o)
    __rmul__=__mul__
    def __truediv__(s,o):
        if isinstance(o,Du): return Du(s.a/o.a,(s.b*o.a-s.a*o.b)/(o.a*o.a))
        return Du(s.a/o,s.b/o)
def EXP(x): 
    if isinstance(x,Du): e=x.a.exp(); return Du(e,e*x.b)
    return x.exp()
def ERFC(x):
    if isinstance(x,Du): return Du(x.a.erfc(), -C_ERF*(-(x.a*x.a)).exp()*x.b)
    return x.erfc()
def phi(x): return C_PHI*EXP(-(x*x)/2)
def Phim(x): return ERFC(x*ISQ2)/2          # Phi(-x)

Z = [None]+[SQ2*(arb(k)/K).erfcinv() for k in range(1,K)]+[arb(0)]  # z_k = z(k/K)

def Dfun(T,W,Wp):
    Fp=0; dFp=0; S2=0; mu1=mu1p=None
    for k in range(1,K+1):
        Fk=ERFC(T*Z[k]*ISQ2); dFk=-2*Z[k]*phi(T*Z[k])
        mu=Fk-Fp; mup=dFk-dFp
        S2=S2+(mu-INVK)*mup
        if k==1: mu1,mu1p=mu,mup
        Fp,dFp=Fk,dFk
    E=ERFC(T*W*ISQ2); Ep=-2*phi(T*W)*(W+T*Wp)
    return S2-E*mu1p-Ep*(mu1-INVK)+E*Ep*(1-INVK)
def Psi(T,W,PI0):
    a=ALPHA*PI0; return a*phi(T*W)*W/(phi(W)-a*T*phi(T*W))

# ---- rigorous enclosure of w*(tau) = z(t*(tau)) at an exact point tau ----
def g(T,W,PI0): return ALPHA*((1-PI0)/2+PI0*Phim(T*W))-Phim(W)
def gf(t,w,p): return 0.01*((1-p)/2+p*ferfc(t*w/math.sqrt(2))/2)-ferfc(w/math.sqrt(2))/2
WCACHE={}
def wroot(tf,PI0,pf):
    key=(tf,pf)
    if key in WCACHE: return WCACHE[key]
    T=arb(tf); z1=float(Z[1].mid())
    ws=z1; step=1e-3
    while gf(tf,ws+step,pf)<0: ws+=step
    r=brentq(lambda w: gf(tf,w,pf),ws,ws+step,xtol=1e-15)
    for d in (1e-12,1e-10,1e-8):
        lo,hi=r-d,r+d
        if not (g(T,arb(hi),PI0)>0): continue
        # prove g<0 on [z1_lower, lo]
        stack=[(float(Z[1].lower()) if hasattr(Z[1],'lower') else z1-1e-15, lo)]
        ok=True; n=0
        while stack:
            a,b=stack.pop(); n+=1
            Wb=arb(a).union(arb(b))
            if g(T,Wb,PI0)<0: continue
            if b-a<1e-14 or n>20000: ok=False; break
            m=(a+b)/2; stack+=[(a,m),(m,b)]
        if ok:
            res=arb(lo).union(arb(hi)); WCACHE[key]=res; return res
    raise RuntimeError("root enclosure failed at tau=%r"%tf)

def classify(a,b,PI0,pf):
    T=arb(a).union(arb(b))
    W=wroot(a,PI0,pf).union(wroot(b,PI0,pf))   # w* nondecreasing in tau
    Wp=Psi(T,W,PI0)
    d=Dfun(T,W,Wp)
    if d>0: return '+'
    if d<0: return '-'
    Wpp=Psi(Du(T,arb(1)),Du(W,Wp),PI0).b
    dd=Dfun(Du(T,arb(1)),Du(W,Wp),Du(Wp,Wpp)).b
    if dd>0: return 'U'   # D strictly increasing on box
    if dd<0: return 'N'   # D strictly decreasing on box
    return None

def run(pf, lo=0.3, hi=20.0, h0=0.01):
    PI0=arb(pf); t0=time.time()
    edges=[lo+i*h0 for i in range(int(round((hi-lo)/h0)))]+[hi]
    edges=[float(e) for e in edges]
    out=[]; stack=[(edges[i],edges[i+1]) for i in range(len(edges)-1)][::-1]
    nbox=0
    while stack:
        a,b=stack.pop(); nbox+=1
        c=classify(a,b,PI0,pf)
        if c is None:
            if b-a<1e-9: raise RuntimeError("cannot certify near %r"%a)
            m=(a+b)/2; stack+=[(m,b),(a,m)]
        else: out.append((a,b,c))
    # compress
    runs=[]
    for a,b,c in out:
        if runs and runs[-1][2]==c and runs[-1][1]==a: runs[-1][1]=b
        else: runs.append([a,b,c])
    return runs,nbox,time.time()-t0

if __name__=="__main__":
    pf=float(sys.argv[1])
    runs,n,t=run(pf)
    print("pi0=",pf,"boxes",n,"time %.1fs"%t)
    for r in runs: print("  [%.10f, %.10f] %s"%tuple(r))

